Using gaps in N-body tidal streams to probe missing satellites

We use N-body simulations to model the tidal disruption of a star cluster in a Milky-Way-sized dark matter halo, which results in a narrow stream comparable to (but slightly wider than) Pal-5 or GD-1. The mean Galactic dark matter halo is modeled by a spherical Navarro-Frenk-White (NFW) potential with subhalos predicted by the LCDM cosmological model. The distribution and mass function of the subhalos follow the results from the Aquarius simulation. We use a matched filter approach to look for "gaps" in tidal streams at 12 length scales from 0.1 kpc to 5 kpc, which appear as characteristic dips in the linear densities along the streams. We find that, in addition to the subhalos' perturbations, the epicyclic overdensities (EOs) due to the coherent epicyclic motions of particles in a stream also produce gap-like signals near the progenitor. We measure the gap spectra - the gap formation rates as functions of gap length - due to both subhalo perturbations and EOs, which have not been accounted for together by previous studies. Finally, we project the simulated streams onto the sky to investigate issues when interpreting gap spectra in observations. In particular, we find that gap spectra from low signal-to-noise observations can be biased by the orbital phase of the stream. This indicates that the study of stream gaps will benefit greatly from high-quality data from future missions.

==> figs/gaprate_gapsize/make_plot.m <==
function make_plot

    PRINT_PLOT = 0;
    
%     mass_str = 'mass5.3e7_1e8';
    mass_str = 'mass6.5e4_1e8';
    central_str = '_central0.04';
    central_str = '';

    filename = 'gaprate_gapsize_summed_cl0.99_lim0.dat';
%     filename = ['gaprate_gapsize__' mass_str '_cl0.99' central_str '_lim0.dat'];
    dat = textread(filename);
    
    ss = dat(:,1);
    gaps0 = dat(:,2:end);
    
    filename = 'gaprate_gapsize_summed_cl0.99_lim5.dat';
%     filename = ['gaprate_gapsize__' mass_str '_cl0.99' central_str '_lim5.dat'];
    dat = textread(filename);
    gaps5 = dat(:,2:end);
    
    tt = [4,6,8];
    
    theory = 0.06*(22/30)^0.44*ss.^-1.16;
    
    map = colormap(jet);
    
    plot_ss = [1e-10 1e10];
    plot_theory = 0.06*(22/30)^0.44*plot_ss.^-1.16;
    
    figure(1);
    clf;
    subplot(2,1,1);
%     h1 = loglog([0.1,30],[1,1], 'k--', 'linewidth', 2);
    h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
%     set(get(get(h1,'Annotation'),'LegendInformation'), 'IconDisplayStyle','off');
    hold on;
    for ti = 1:length(tt);
        color_ind = ceil(ti/length(tt)*length(map(:,1)));
        loglog(ss, gaps0(:,ti), 'o-', 'color', map(color_ind,:), 'linewidth', 2);
    end
    h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
    legend('ideal', '3 Gyr', '4 Gyr', '5 Gyr', '6 Gyr', '7 Gyr', '8 Gyr', '9 Gyr', '10 Gyr', 'location', 'northeast');
    hold off;
    axis([0.2 15 1e-3 1]);
    ylabel('R_U / R_U^{ideal}');
    set(gca, 'xticklabel', '');
    set(gca, 'ytick', [1e-2, 1e-1, 1e0, 10]);
    set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10])
    set(gca, 'Position', [0.1, 0.65, 0.55, 0.3])
%     text(0.4, 0.5, 'All gaps', 'fontsize', 14);
    text(0.25, 0.008, 'All gaps', 'fontsize', 14);
    text(0.25, 0.003, '(independent gaps)', 'fontsize', 14);
    
    subplot(2,1,2);
%     h1 = loglog([0.1,30],[1,1], 'k--', 'linewidth', 2);
    h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
%     set(get(get(h1,'Annotation'),'LegendInformation'), 'IconDisplayStyle','off');
    hold on;
    for ti = 1:length(tt);
        color_ind = ceil(ti/length(tt)*length(map(:,1)));
        loglog(ss, gaps5(:,ti), 'o-', 'color', map(color_ind,:), 'linewidth', 2);
    end
    h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
    legend('ideal', '3 Gyr', '4 Gyr', '5 Gyr', '6 Gyr', '7 Gyr', '8 Gyr', '9 Gyr', '10 Gyr', 'location', 'northeast');
    hold off;
    axis([0.2 15 1e-3 1]);
    set(gca, 'ytick', [1e-3, 1e-2, 1e-1, 1e0, 10]);
    set(gca, 'yticklabel', [1e-3, 1e-2, 1e-1, 1e0, 10])
    set(gca, 'xticklabel', [0.1, 1])
    set(gca, 'Position', [0.1, 0.35, 0.55, 0.3])
%     text(0.4, 0.5, 'Progenitor \pm5 kpc masked', 'fontsize', 14);
    text(0.25, 0.008, 'Progenitor \pm5 kpc masked', 'fontsize', 14);
    text(0.25, 0.003, '(independent gaps)', 'fontsize', 14);

    xlabel('gap length (kpc)');
    ylabel('R_U / R_U^{ideal}');
    
    if(PRINT_PLOT)
%         filename = [ 'gaprate_gapsize_' mass_str '_cl0.99' central_str '.eps'];
        filename = [ 'gaprate_gapsize_summed_cl0.99.eps'];
        print(gcf, '-depsc', filename);
    end

end

==> figs/gaprate_gapsize/make_plot2.m <==
function make_plot2

    PRINT_PLOT = 1;
    
    central_str = '_central0.04';
    central_str = '';
    
    tt = [5,8,10];
    
    
    map = colormap(jet);
    
    colors = eye(3);
    
    plot_ss = [1e-10 1e10];
    plot_theory = 0.06*(22/30)^0.44*plot_ss.^-1.16;
    
    figure(1);
    clf;

% -------------- top mass range ----------------------------

    num_plots = 3;
    
    for plot_i = 1:3
        if(plot_i == 1)
            mass_str = 'mass1.1e5_1e8';
        elseif(plot_i == 2)
            mass_str = 'mass1e6_1e8';
        else
            mass_str = 'mass1.3e7_1e8';
        end

        filename = ['gaprate_gapsize_' mass_str '_cl0.99' central_str '_lim0.dat'];
        dat = textread(filename);
        ss = dat(:,1);
        gaps0 = dat(:,2:end);

        filename = ['gaprate_gapsize_' mass_str '_cl0.99' central_str '_lim5.dat'];
        dat = textread(filename);
        gaps5 = dat(:,2:end);

        subplot(num_plots,1,plot_i);
        loglog(plot_ss, plot_theory, 'k-', 'linewidth', 2);
        hold on;
        for ti = 1:length(tt);
            color_ind = ceil(ti/length(tt)*length(map(:,1)));
%             loglog(ss, gaps0(:,tt(ti)-2), 's-', 'color', map(color_ind,:), 'linewidth', 1);
            loglog(ss, gaps0(:,tt(ti)-2), 'o-', 'color', colors(ti,:), 'linewidth', 1);
            loglog(ss, gaps5(:,tt(ti)-2), 'o--', 'color', colors(ti,:), 'linewidth', 1);
        end
        hold off;
        axis([0.1 10 1e-3 1]);
        ylabel('R_U (kpc^{-1} Gyr^{-1})');
        
        set(gca, 'ytick', [1e-2, 1e-1, 1e0, 10]);
        set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10])
        
        if(plot_i == 1)
%             legend('ideal', [num2str(tt(1)) ' Gyr (all)'], [num2str(tt(1)) ' Gyr (masked)'], ...
%                             [num2str(tt(2)) ' Gyr (all)'], [num2str(tt(2)) ' Gyr (masked)'], ...
%                             [num2str(tt(3)) ' Gyr (all)'], [num2str(tt(3)) ' Gyr (masked)'] );
            legend_str = [ {'ideal'}, {[num2str(tt(1)) ' Gyr (all)']}, {[num2str(tt(1)) ' Gyr (masked)']}, ...
                                      {[num2str(tt(2)) ' Gyr (all)']}, {[num2str(tt(2)) ' Gyr (masked)']}, ...
                                      {[num2str(tt(3)) ' Gyr (all)']}, {[num2str(tt(3)) ' Gyr (masked)']} ];
            columnlegend(2, legend_str); %, 'Location', 'custom');
            axis([0.1 10 1e-3 50]);
            set(gca, 'xticklabel', '');
            set(gca, 'Position', [0.1, 0.7, 0.55, 0.3])
        elseif(plot_i == 2)
            set(gca, 'xticklabel', '');
            set(gca, 'Position', [0.1, 0.5, 0.55, 0.2])
        else
            xlabel('gap length (kpc)');
            set(gca, 'Position', [0.1, 0.3, 0.55, 0.2])
        end
        
    end
    
    if(PRINT_PLOT)
        filename = [ 'gaprate_gapsize_cl0.99' central_str '.eps'];
        print(gcf, '-depsc', filename);
    end


% -------------- middle mass range ----------------------------
%     mass_str = 'mass1e6_1e8';
%     
%     filename = ['gaprate_gapsize_' mass_str '_cl0.99' central_str '_lim0.dat'];
%     dat = textread(filename);
%     ss = dat(:,1);
%     gaps0 = dat(:,2:end);
%     
%     filename = ['gaprate_gapsize_' mass_str '_cl0.99' central_str '_lim5.dat'];
%     dat = textread(filename);
%     gaps5 = dat(:,2:end);
%     
%     subplot(2,1,1);
%     loglog(plot_ss, plot_theory, 'k-', 'linewidth', 3);
%     hold on;
%     for ti = 1:length(tt);
%         color_ind = ceil(ti/length(tt)*length(map(:,1)));
%         loglog(ss, gaps0(:,tt(ti)-2), 'o-', 'color', map(color_ind,:), 'linewidth', 2);
%         loglog(ss, gaps5(:,tt(ti)-2), 'o--', 'color', map(color_ind,:), 'linewidth', 2);
%     end
%     legend('ideal', [num2str(tt(1)) ' Gyr (all)'], [num2str(tt(1)) ' Gyr (masked)'], ...
%                     [num2str(tt(2)) ' Gyr (all)'], [num2str(tt(2)) ' Gyr (masked)'], ...
%                     [num2str(tt(3)) ' Gyr (all)'], [num2str(tt(3)) ' Gyr (masked)'] );
%     hold off;
%     axis([0.1 15 1e-3 1]);
%     ylabel('R_U (kpc^{-1} Gyr^{-1})');
%     set(gca, 'xticklabel', '');
%     set(gca, 'ytick', [1e-2, 1e-1, 1e0, 10]);
%     set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10])
%     set(gca, 'Position', [0.1, 0.65, 0.55, 0.3])
    
    
    
    
    
    
    
    
    
    
%     text(0.4, 0.5, 'All gaps', 'fontsize', 14);
%     text(0.25, 0.008, 'All gaps', 'fontsize', 14);
%     text(0.25, 0.003, '(independent gaps)', 'fontsize', 14);
    
%     subplot(2,1,2);
% %     h1 = loglog([0.1,30],[1,1], 'k--', 'linewidth', 2);
%     h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
% %     set(get(get(h1,'Annotation'),'LegendInformation'), 'IconDisplayStyle','off');
%     hold on;
%     for ti = 1:length(tt);
%         color_ind = ceil(ti/length(tt)*length(map(:,1)));
%         loglog(ss, gaps5(:,tt(ti)-2), 'o-', 'color', map(color_ind,:), 'linewidth', 2);
%     end
%     h1 = loglog(plot_ss, plot_theory, 'k--', 'linewidth', 2);
%     legend('ideal', '3 Gyr', '4 Gyr', '5 Gyr', '6 Gyr', '7 Gyr', '8 Gyr', '9 Gyr', '10 Gyr', 'location', 'northeast');
%     hold off;
%     axis([0.1 15 1e-3 1]);
%     set(gca, 'ytick', [1e-3, 1e-2, 1e-1, 1e0, 10]);
%     set(gca, 'yticklabel', [1e-3, 1e-2, 1e-1, 1e0, 10])
%     set(gca, 'xticklabel', [0.1, 1])
%     set(gca, 'Position', [0.1, 0.35, 0.55, 0.3])
% %     text(0.4, 0.5, 'Progenitor \pm5 kpc masked', 'fontsize', 14);
%     text(0.25, 0.008, 'Progenitor \pm5 kpc masked', 'fontsize', 14);
%     text(0.25, 0.003, '(independent gaps)', 'fontsize', 14);
% 
%     xlabel('gap length (kpc)');
%     ylabel('R_U (kpc^{-1} Gyr^{-1})');
    
    

end

==> figs/gaprate_gapsize/make_plot3.m <==
function make_plot3

    PRINT_PLOT = 1;
    
%     central_str = '_central0.04';
%     central_str = '';

    lim_str = 'lim0';
    
    tt = [5,8,10];
    
    
    map = colormap(jet);
    
    colors = eye(3);
    
    plot_ss = [1e-10 1e10];
    plot_theory = 0.06*(22/30)^0.44*plot_ss.^-1.16;
    
    figure(1);
    clf;

% -------------- top mass range ----------------------------

    num_plots = 3;
    
    for plot_i = 1:3
        if(plot_i == 1)
            subplot(2,2,1);
            mass_str = 'mass1.1e5_1e8';
        elseif(plot_i == 2)
            subplot(2,2,2);
            mass_str = 'mass1e6_1e8';
        else
            subplot(2,2,3);
            mass_str = 'mass1.3e7_1e8';
        end

        filename = ['gaprate_gapsize_' mass_str '_cl0.99_' lim_str '.dat'];
        dat = textread(filename);
        ss = dat(:,1);
        gaps_whole = dat(:,2:end);

        filename = ['gaprate_gapsize_' mass_str '_cl0.99_central0.04_' lim_str '.dat'];
        dat = textread(filename);
        gaps_central = dat(:,2:end);

%         subplot(num_plots,1,plot_i);
        loglog(plot_ss, plot_theory, 'k-', 'linewidth', 2);
        hold on;
        for ti = 1:length(tt);
            color_ind = ceil(ti/length(tt)*length(map(:,1)));
            loglog(ss, gaps_whole(:,tt(ti)-2), '-', 'color', colors(ti,:)); %, 'linewidth', 1);
            loglog(ss, gaps_central(:,tt(ti)-2), '--', 'color', colors(ti,:)); %, 'linewidth', 1);
        end
        hold off;
        axis([0.1 10 1e-3 1]);
        
        set(gca, 'ytick', [1e-2, 1e-1, 1e0, 10]);
        set(gca, 'xtick', [1e-1, 1e0, 10]);
        set(gca, 'xticklabel', [1e-1, 1e0, 10]);
        
        mass_text_x = 0.8;
        mass_text_y = 0.55;
        
        if(plot_i == 1)
            set(gca, 'xticklabel', '');
            set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10])
            ylabel('R_U (kpc^{-1} Gyr^{-1})');
            set(gca, 'Position', [0.1, 0.6, 0.3, 0.3])
            text(mass_text_x, mass_text_y, '$> 1.1\times10^5\,M_\odot$', 'interpreter', 'latex', 'fontsize', 14);
        elseif(plot_i == 2)
            set(gca, 'yticklabel', '');
            set(gca, 'xtick', [1e0, 10]);
            set(gca, 'xticklabel', [1e0, 10]);
            xlabel('gap length (kpc)');
            set(gca, 'Position', [0.4, 0.6, 0.3, 0.3])
            text(mass_text_x, mass_text_y, '$> 1.0\times10^6\,M_\odot$', 'interpreter', 'latex', 'fontsize', 14);
        else
            legend_h = legend('Analytical', [num2str(tt(1)) ' Gyr (whole)'], [num2str(tt(1)) ' Gyr (central)'], ...
                            [num2str(tt(2)) ' Gyr (whole)'], [num2str(tt(2)) ' Gyr (central)'], ...
                            [num2str(tt(3)) ' Gyr (whole)'], [num2str(tt(3)) ' Gyr (central)'] );
            set(legend_h, 'position', [0.48, 0.28, 0.2, 0.2]);
            set(legend_h, 'box', 'off');
            set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10])
            ylabel('R_U (kpc^{-1} Gyr^{-1})');
            xlabel('gap length (kpc)');
            set(gca, 'Position', [0.1, 0.3, 0.3, 0.3])
            text(mass_text_x, mass_text_y, '$> 1.3\times10^7\,M_\odot$', 'interpreter', 'latex', 'fontsize', 14);
        end
        
        if(strcmp(lim_str, 'lim5'))
            text(0.45, 0.25, 'Progenitor \pm 5 kpc', 'fontsize', 14);
            text(2.5, 0.1, 'masked', 'fontsize', 14);
        else
            text(2.3, 0.2, 'All gaps', 'fontsize', 14);
        end
        
    end
    
    if(PRINT_PLOT)
        filename = [ 'gaprate_gapsize_3panels_cl0.99_' lim_str '.eps'];
        print(gcf, '-depsc', filename);
    end

    

end

==> figs/gaprate_gapsize/make_plot3_summed.m <==
function make_plot3_summed

    PRINT_PLOT = 1;
    
%     central_str = '_central0.04';
%     central_str = '';

    lim_str = 'lim0';

    tt = [5,8,10];
    
    
    map = colormap(jet);
    
    colors = eye(3);
    
    plot_ss = [1e-10 1e10];
    plot_theory = 0.06*(22/30)^0.44*plot_ss.^-1.16;
    
    figure(1);
    clf;

% --------------  ----------------------------

%     subplot(2,1,1);

    filename = ['gaprate_gapsize_summed_cl0.99_' lim_str '.dat'];
    dat = textread(filename);
    ss = dat(:,1);
    gaps_whole = dat(:,2:end);

    filename = ['gaprate_gapsize_summed_cl0.99_central0.04_' lim_str '.dat'];
    dat = textread(filename);
    gaps_central = dat(:,2:end);

    loglog(plot_ss, plot_theory, 'k-', 'linewidth', 2);
    hold on;
    for ti = 1:length(tt);
        color_ind = ceil(ti/length(tt)*length(map(:,1)));
        loglog(ss, gaps_whole(:,tt(ti)-2), '-', 'color', colors(ti,:), 'linewidth', 1);
        loglog(ss, gaps_central(:,tt(ti)-2), '--', 'color', colors(ti,:), 'linewidth', 1);
    end
    hold off;
    axis([0.1 10 1e-3 1]);
    ylabel('R_U (kpc^{-1} Gyr^{-1})');
    xlabel('gap length (kpc)');
    set(gca, 'xtick', [1e-1, 1e0, 10]);
    set(gca, 'xticklabel', [1e-1, 1e0, 10]);
    set(gca, 'ytick', [1e-3, 1e-2, 1e-1, 1e0, 10])
    set(gca, 'yticklabel', [1e-3, 1e-2, 1e-1, 1e0, 10])
    
    h = legend('Analytical', [num2str(tt(1)) ' Gyr (whole)'], [num2str(tt(1)) ' Gyr (central)'], ...
                            [num2str(tt(2)) ' Gyr (whole)'], [num2str(tt(2)) ' Gyr (central)'], ...
                            [num2str(tt(3)) ' Gyr (whole)'], [num2str(tt(3)) ' Gyr (central)'] );
    set(h, 'box', 'off');
                        
    set(gca, 'position', [0.1 0.1 0.5 0.5]);

    if(strcmp(lim_str, 'lim5'))
        text(0.15, 0.003, 'Progenitor \pm 5 kpc masked', 'fontsize', 16);
    else
        text(0.15, 0.003, 'All gaps', 'fontsize', 16);
    end
        
    
    if(PRINT_PLOT)
        filename = [ 'gaprate_gapsize_summed_cl0.99_' lim_str '.eps'];
        print(gcf, '-depsc', filename);
    end

    

end

==> figs/gaprate_gapsize/make_plot_GD1.m <==
function make_plot_GD1

    PRINT_PLOT = 0;
    
    tt = [5, 8, 10];
    
    
    filename = 'GD1_spectrum.txt';
    dat = textread(filename);
    ll_GD1 = dat(:,1) * 0.14;
    RR_GD1 = dat(:,2) / 8.4 / 1.44;
    
    scale = 1; %(0.3/0.07)^0.85;
    
    xmin = 1e-2;
    xmax = 4;
    ymin = 1e-2;
    ymax = 2;
    
    yticks = [1e-2, 1e-1, 1e0];
    xticks = [1e-2, 1e-1, 1e0, 4];
    frame_width = 0.4;
    frame_height = 0.3;
    
    figure(1);
%     set(gcf, 'position', [1000, 1000, 500, 1050]);
    clf;
    
    numplots = 4;
    margin_bottom = 0.27;
    fs = 10;
    
    subplot(2,1,1);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    dat_whole = textread('gapperlength_gapsize_cl0.99_lim0.dat');
    dat_central = textread('gapperlength_gapsize_cl0.99_central0.04_lim0.dat');
    ll = dat_whole(:,1);
    loglog(ll, dat_whole(:,tt(1)-1), 'r');
    loglog(ll, dat_central(:,tt(1)-1), 'r--');
    loglog(ll, dat_whole(:,tt(2)-1), 'g');
    loglog(ll, dat_central(:,tt(2)-1), 'g--');
    loglog(ll, dat_whole(:,tt(3)-1), 'b');
    loglog(ll, dat_central(:,tt(3)-1), 'b--');
    hold off;
    h = legend('GD-1', '5 Gyr (whole)', '5 Gyr (central)', '8 Gyr (whole)', '8 Gyr (central)', ...
               '10 Gyr (whole)', '10 Gyr (central)', 'location', 'southwest');
    set(h, 'fontsize', fs-2, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', '');
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom+frame_height, frame_width, frame_height]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    t = text(0.5, 1, 'EOs only', 'fontsize', fs+5);
    
   

    subplot(2,1,2);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    dat_whole = textread('gapperlength_gapsize_mass6.5e4_1e8_cl0.99_lim0.dat');
    dat_central = textread('gapperlength_gapsize_mass6.5e4_1e8_cl0.99_central0.04_lim0.dat');
    ll = dat_whole(:,1);
    loglog(ll, dat_whole(:,tt(1)-1), 'r');
    loglog(ll, dat_central(:,tt(1)-1), 'r--');
    loglog(ll, dat_whole(:,tt(2)-1), 'g');
    loglog(ll, dat_central(:,tt(2)-1), 'g--');
    loglog(ll, dat_whole(:,tt(3)-1), 'b');
    loglog(ll, dat_central(:,tt(3)-1), 'b--');
    hold off;
    h = legend('GD-1', '5 Gyr (whole)', '5 Gyr (central)', '8 Gyr (whole)', '8 Gyr (central)', ...
               '10 Gyr (whole)', '10 Gyr (central)', 'location', 'southwest');
    set(h, 'fontsize', fs-2, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', xticks);
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom, frame_width, frame_height]);
    t = xlabel('gap length (kpc)');
    set(t, 'position', [0.194, 0.005, 1]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    text(0.15, 1.1, '$> 6.5\times10^4\,M_\odot$', 'interpreter', 'latex', 'fontsize', fs+6);
    text(0.6, 0.5, 'All gaps', 'fontsize', fs+6);
%     text(0.25, 1.2, '\pm5 kpc masked,', 'fontsize', 8);
%     text(1, 0.7, 'scaled,', 'fontsize', 8);
%     text(1, 0.4, 'w/ EOs', 'fontsize', 8);
    
    
    print(gcf, '-depsc', 'GD1_comparison.eps');
    return;
    
    
    
    



end

==> figs/gaprate_gapsize/make_plot_GD1_4panels.m <==
function make_plot_GD1_4panels

    PRINT_PLOT = 0;
    
    tt = [5, 8, 10];
    
    
    filename = 'GD1_spectrum.txt';
    dat = textread(filename);
    ll_GD1 = dat(:,1) * 0.14;
    RR_GD1 = dat(:,2) / 8.4 / 1.44;
    
    scale = 1; %(0.3/0.07)^0.85;
    
    xmin = 1e-2;
    xmax = 4;
    ymin = 1e-2;
    ymax = 2;
    
    yticks = [1e-2, 1e-1, 1e0];
    xticks = [1e-2, 1e-1, 1e0, 4];
    frame_width = 0.25;
    frame_height = 0.182;
    
    figure(1);
    set(gcf, 'position', [1000, 1000, 500, 1050]);
    clf;
    
    numplots = 4;
    margin_bottom = 0.27;
    fs = 5;
    
    subplot(2,2,1);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    mass_str = '';
    dat = textread(['gapperlength_gapsize' mass_str '_cl0.99_lim0.dat']);
    ll = dat(:,1);
    loglog(ll, dat(:,tt(1)-1), 'r');
    loglog(ll, dat(:,tt(2)-1), 'g');
    loglog(ll, dat(:,tt(3)-1), 'b');
    hold off;
    h = legend('GD-1', '5 Gyr', '8 Gyr', '10 Gyr', 'location', 'southwest');
    set(h, 'fontsize', fs, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', '');
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom+3*frame_height, frame_width, frame_height]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    text(0.5, 1, 'EOs only');
    
    subplot(2,2,2);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    mass_str = '_mass6.5e4_1e8';
    dat = textread(['gapperlength_gapsize' mass_str '_cl0.99_lim5.dat']);
    ll = dat(:,1);
    loglog(ll, dat(:,tt(1)-1), 'r');
    loglog(ll, dat(:,tt(2)-1), 'g');
    loglog(ll, dat(:,tt(3)-1), 'b');
    hold off;
    h = legend('GD-1', '5 Gyr', '8 Gyr', '10 Gyr', 'location', 'southwest');
    set(h, 'fontsize', fs, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', '');
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom+2*frame_height, frame_width, frame_height]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    text(0.5, 1, 'All gaps');
    
    subplot(2,2,3);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    mass_str = '_mass6.5e4_1e8';
    dat = textread(['gapperlength_gapsize' mass_str '_cl0.99_lim5.dat']);
    ll = dat(:,1);
    loglog(ll, dat(:,tt(1)-1)*scale, 'r');
    loglog(ll, dat(:,tt(2)-1)*scale, 'g');
    loglog(ll, dat(:,tt(3)-1)*scale, 'b');
    hold off;
    h = legend('GD-1', '5 Gyr', '8 Gyr', '10 Gyr', 'location', 'southwest');
    set(h, 'fontsize', fs, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', '');
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom+frame_height, frame_width, frame_height]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    text(0.25, 1.2, '\pm5 kpc masked,', 'fontsize', 8);
    text(1, 0.7, 'scaled', 'fontsize', 8);
    
    subplot(2,2,4);
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
    hold on;
    dat = textread('gapperlength_withEOs_gapsize_mass6.5e4_1e8_cl0.99_lim5.dat');
    ll = dat(:,1);
    loglog(ll, dat(:,tt(1)-1), 'r');
    loglog(ll, dat(:,tt(2)-1), 'g');
    loglog(ll, dat(:,tt(3)-1), 'b');
    hold off;
    h = legend('GD-1', '5 Gyr', '8 Gyr', '10 Gyr', 'location', 'southwest');
    set(h, 'fontsize', fs, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', xticks);
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
    set(gca, 'position', [0.1, margin_bottom, frame_width, frame_height]);
    t = xlabel('gap length (kpc)');
    set(t, 'position', [0.194, 0.005, 1]);
    t = ylabel('S_U (kpc^{-1})');
    set(t, 'position', [0.006,0.13,1]);
    text(0.25, 1.2, '\pm5 kpc masked,', 'fontsize', 8);
    text(1, 0.7, 'scaled,', 'fontsize', 8);
    text(1, 0.4, 'w/ EOs', 'fontsize', 8);
    
    
    print(gcf, '-depsc', 'GD1_comparison.eps');
    return;
    
    
    
    



end

==> figs/gaprate_gapsize/make_plot_GD1_old.m <==
function make_plot_GD1_old

    PRINT_PLOT = 0;

    dat = textread('GD1_spectrum.txt');
    ll_GD1 = dat(:,1)*0.14;
    RR_GD1 = dat(:,2)/8.4;
    
    mass_str = '_mass6.5e4_1e8';
%     mass_str = '';
    
    dat = textread(['gapperlength_gapsize' mass_str '_cl0.99_lim5.dat']);
    ll = dat(:,1);
    RR_5_whole = dat(:,4);
    RR_8_whole = dat(:,7);
    RR_10_whole = dat(:,9);
    
    
    scale = (0.3/0.07)^0.85
%     scale = 1;

    figure(1);
    clf;
    loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 3);
    hold on;
       
    if(strcmp(mass_str,''))
        loglog(ll, RR_5_whole, 'r-', ...
               ll, RR_8_whole, 'g-', ...
               ll, RR_10_whole, 'b-');
        legend('observation', '5 Gyr', '8 Gyr', '10 Gyr');
    else
        loglog(ll, RR_5_whole, 'r-', ...
               ll, RR_8_whole, 'g-', ...
               ll, RR_10_whole, 'b-', ...
               ll, RR_5_whole*scale, 'r--', ...
               ll, RR_8_whole*scale, 'g--', ...
               ll, RR_10_whole*scale, 'b--')

        legend('observation', '5 Gyr', '8 Gyr', ...
            '10 Gyr', '5 Gyr (scaled)', '8 Gyr (scaled)', '10 Gyr (scaled)');
    end
    hold off;

    xlabel('gap length (kpc)');
    ylabel('# gaps (>l) per unit stream length (kpc^{-1})');
    
    set(gca, 'ytick', [1e-2, 1e-1, 1e0, 10]);
    set(gca, 'yticklabel', [1e-2, 1e-1, 1e0, 10]);
    set(gca, 'xtick', [1e-2, 1e-1, 1e0, 10]);
    set(gca, 'xticklabel', [1e-2, 1e-1, 1e0, 10]);
    
    set(gca, 'position', [0.1, 0.1, 0.5, 0.5]);
    
    if(PRINT_PLOT)
        print(gcf, '-depsc', ['gaprate_gapsize_GD1' mass_str '.eps']);
    end

end

==> figs/gaprate_gapsize/make_plot_GD1_talk.m <==
function make_plot_GD1_talk

    PRINT_PLOT = 0;
    
    tt = [5, 8, 10];
    
    
    filename = 'GD1_spectrum.txt';
    dat = textread(filename);
    ll_GD1 = dat(:,1) * 0.14;
    RR_GD1 = dat(:,2) / 8.4 / 1.44;
    
    scale = 1; %(0.3/0.07)^0.85;
    
    xmin = 1e-2;
    xmax = 4;
    ymin = 1e-2;
    ymax = 2;
    
    yticks = [1e-2, 1e-1, 1e0];
    xticks = [1e-2, 1e-1, 1e0, 4];
    frame_width = 0.4;
    frame_height = 0.3;
    
    figure(1);
%     set(gcf, 'position', [1000, 1000, 500, 1050]);
    clf;
    
    numplots = 4;
    margin_bottom = 0.27;
    fs = 10;
    
%     subplot(2,1,1);
%     loglog(ll_GD1, RR_GD1, 'k-', 'linewidth', 2);
%     hold on;
%     dat_whole = textread('gapperlength_gapsize_cl0.99_lim0.dat');
%     dat_central = textread('gapperlength_gapsize_cl0.99_central0.04_lim0.dat');
%     ll = dat_whole(:,1);
%     loglog(ll, dat_whole(:,tt(1)-1), 'r');
%     loglog(ll, dat_central(:,tt(1)-1), 'r--');
%     loglog(ll, dat_whole(:,tt(2)-1), 'g');
%     loglog(ll, dat_central(:,tt(2)-1), 'g--');
%     loglog(ll, dat_whole(:,tt(3)-1), 'b');
%     loglog(ll, dat_central(:,tt(3)-1), 'b--');
%     hold off;
%     h = legend('GD-1', '5 Gyr (whole)', '5 Gyr (central)', '8 Gyr (whole)', '8 Gyr (central)', ...
%                '10 Gyr (whole)', '10 Gyr (central)', 'location', 'southwest');
%     set(h, 'fontsize', fs-2, 'box', 'off');
%     axis([xmin xmax ymin ymax]);
%     set(gca, 'xticklabel', '');
%     set(gca, 'yticklabel', yticks);
%     set(gca, 'ytick', yticks);
%     set(gca, 'fontsize', fs);
%     set(gca, 'position', [0.1, margin_bottom+frame_height, frame_width, frame_height]);
%     t = ylabel('S_U (kpc^{-1})');
%     set(t, 'position', [0.006,0.13,1]);
%     t = text(0.5, 1, 'EOs only', 'fontsize', fs+5);
    
   

%     subplot(2,1,2);
    loglog(ll_GD1, RR_GD1, 'w-', 'linewidth', 2);
    hold on;
%     dat_whole = textread('gapperlength_gapsize_cl0.99_lim0.dat');
    dat_whole = textread('gapperlength_gapsize_mass6.5e4_1e8_cl0.99_lim0.dat');
    ll = dat_whole(:,1);
    loglog(ll, dat_whole(:,tt(1)-1), 'r', 'linewidth', 2);
%     loglog(ll, dat_central(:,tt(1)-1), 'r--');
    loglog(ll, dat_whole(:,tt(2)-1), 'g', 'linewidth', 2);
%     loglog(ll, dat_central(:,tt(2)-1), 'g--');
    loglog(ll, dat_whole(:,tt(3)-1), 'b', 'linewidth', 2);
%     loglog(ll, dat_central(:,tt(3)-1), 'b--');
    hold off;
    h = legend('GD-1 (Carlberg & Grillmair 2013)', 'simulation 5 Gyr', 'simulation 8 Gyr', ...
               'simulation 10 Gyr', 'location', 'southwest');
    set(h, 'fontsize', fs-2, 'box', 'off');
    axis([xmin xmax ymin ymax]);
    set(gca, 'xticklabel', xticks);
    set(gca, 'yticklabel', yticks);
    set(gca, 'ytick', yticks);
    set(gca, 'fontsize', fs);
%     set(gca, 'position', [0.1, margin_bottom, frame_width, frame_height]);
%     t = xlabel('gap length (kpc)');
%     set(t, 'position', [0.194, 0.005, 1]);
%     t = ylabel('S_U (kpc^{-1})');
%     set(t, 'position', [0.006,0.13,1]);
    
    set(h, 'color', 'none');
    set(h, 'textcolor', 'white');
    set(h, 'edgecolor', 'white');
    set(h, 'fontsize', 18);
    set(gcf, 'position', [100, 600, 800, 500]);
    set(gcf, 'color', 'black');
    set(gca, 'color', 'black');
    set(gca, 'xcolor', 'white');
    set(gca, 'ycolor', 'white');
    set(gca, 'fontsize', 18);
%     text(0.15, 1.1, '$> 6.5\times10^4\,M_\odot$', 'interpreter', 'latex', 'fontsize', fs+6);
%     text(0.6, 0.5, 'All gaps', 'fontsize', fs+6);
%     text(0.25, 1.2, '\pm5 kpc masked,', 'fontsize', 8);
%     text(1, 0.7, 'scaled,', 'fontsize', 8);
%     text(1, 0.4, 'w/ EOs', 'fontsize', 8);
    
    
%     print(gcf, '-depsc', 'GD1_comparison_talk.eps');

    print(gcf, '-dpng', 'GD1_comparison_subhalos.png');
    
    
    



end

==> figs/massloss/plot_massloss.m <==
function plot_massloss

    PRINT_PLOT = 1;

    dat = textread('king12_1M_halo30_v1.5_1_massloss.dat');
    tt = dat(:,1);
    mm = dat(:,2);
    
    dt = tt(2) - tt(1);
    dm = zeros(length(mm)-2,1);
    for i=1:length(mm)-2
        dm(i) = (mm(i+2) - mm(i))/2;
    end
    dmdt = dm/dt;
    
%     dm = (mm(2:end) - mm(1:end-1));
    
%     dmdt = (mm(2:end) - mm(1:end-1))/dt;
    

%     dat = textread('king12_1M_halo30_v1.5_1_massloss_smooth.dat');
%     tt_smooth = dat(:,1);
%     mm_smooth = dat(:,2);
    
    dat = textread('rr_10Gyr.dat');
    tt_orb = dat(:,1);
    rr = dat(:,2);
    
    
    figure(1);
    clf;
    
%     subplot(3,1,1);
    subplot(2,1,1);
%     hold on;
    plot(tt,mm/1e6, 'k-');
    ylabel('M_{enc} / M_{tot}');
    set(gca, 'xticklabel', '');
    set(gca, 'ytick', [0.92:0.02:1]);
    set(gca, 'Position', [0.1, 0.65, 0.5, 0.3]);
    
    
    
    subplot(2,1,2);
    [yaxes,h1,h2] = plotyy(tt(2:end-1), dmdt/1e4, tt_orb, rr, 'plot', 'plot');
    set(yaxes(1), 'ylim', [-7, 1])
    y1ticks = -6:2:0;
    set(yaxes(1), 'ytick', y1ticks);
%     set(yaxes(1), 'yticklabel',sprintf('%.0e|',y1ticks))
%     set(yaxes(1), 'yticklabel', {'-6x10^4';'-4x10^4';'-2x10^4';'0'});
    set(yaxes(1), 'ycolor', 'k');
    set(h1, 'color', 'k', 'linewidth', 1.5);
    y2ticks = 15:5:30;
    set(yaxes(2), 'ylim', [12.5, 32.5]);
    set(yaxes(2), 'ytick', y2ticks);
    set(yaxes(2), 'yticklabel', y2ticks);
    set(yaxes(2), 'ycolor', 'k');
    set(h2, 'color', 'r', 'linestyle', '-');
    xlabel('time (Gyr)');
    set(get(yaxes(1),'ylabel'), 'string', 'M_{enc} (10^4 M   Gyr^{-1})');
    set(get(yaxes(2),'ylabel'), 'string', 'r (kpc)');
%     text(1, 0, '6x10^{-4}');
    text(-1, -1.8, '$_\odot$', 'interpreter', 'latex');
    text(-1.3, -6.8, '$\bullet$', 'interpreter', 'latex', 'fontsize', 5);
        
    set(gca, 'Position', [0.1, 0.451, 0.5, 0.2]);
    
    if(PRINT_PLOT)
        print(gcf, '-depsc', 'massloss2.eps');
    end
    
%     [yaxes,h1,h2] = plotyy(ll, density, ll, sqrt(xx_fit(1:end-1).^2+yy_fit(1:end-1).^2), 'plot', 'plot');
%     pbaspect(yaxes(1), [3,1,1]);
%     pbaspect(yaxes(2), [3,1,1]);
%     xlabel('stream length (kpc)');
%     set(yaxes(1), 'xLim', [-30,40]);
%     set(yaxes(1), 'yLim', [0, 6e3]);
%     set(yaxes(2), 'xLim', [-30,40]);
%     set(yaxes(2), 'yLim', [15,35]);
%     set(yaxes(2), 'yTick', [15:5:35]);
% 
%     set(get(yaxes(1),'ylabel'), 'string', 'density (#/kpc)');
%     set(get(yaxes(2),'ylabel'), 'string', 'orbit (kpc)');
    
    
    
    
    
    return;
    
    
    
    subplot(3,1,2);
    plot(tt(2:end-1), dmdt, 'k-');
    axis([0 10 -7e4 2e4]);
    set(gca, 'xticklabel', '');
    set(gca, 'ytick', [-6e4:2e4:0]');
    set(gca, 'yticklabel', {'-6e4'; '-4e4'; '-2e4'; '0'});
    ylabel('dM_{enc}/ dt (M_0Gyr^{-1})');
    set(gca, 'Position', [0.1, 0.501, 0.5, 0.15]);
    
    
    
    subplot(3,1,3);
    plot(tt_orb, rr, 'k-');
%     set(gca, 'ytick', [10:10:30]);
    axis([0 10 13 32])
    set(gca, 'Position', [0.1, 0.351, 0.5, 0.15]);
    box on;
    ylabel('r (kpc)');
    xlabel('time (Gyr)');
    
    if(PRINT_PLOT)
        print(gcf, '-depsc', 'massloss.eps');
    end

    



end

==> figs/massloss/plot_massloss_streamlength.m <==
function plot_massloss_streamlength

    PRINT_PLOT = 1;

    dat = textread('king12_1M_halo30_v1.5_1_massloss.dat');
    tt = dat(:,1);
    mm = dat(:,2);
    
    dt = tt(2) - tt(1);
    dm = zeros(length(mm)-2,1);
    for i=1:length(mm)-2
        dm(i) = (mm(i+2) - mm(i))/2;
    end
    dmdt = dm/dt;
    
%     dm = (mm(2:end) - mm(1:end-1));
    
%     dmdt = (mm(2:end) - mm(1:end-1))/dt;
    

%     dat = textread('king12_1M_halo30_v1.5_1_massloss_smooth.dat');
%     tt_smooth = dat(:,1);
%     mm_smooth = dat(:,2);
    
    dat = textread('rr_10Gyr.dat');
    tt_orb = dat(:,1);
    rr = dat(:,2);
    
    
    figure(1);
    clf;
    
    subplot(3,1,1);
%     hold on;
    plot(tt,mm/1e6, 'k-');
    ylabel('M_{enc} / M_{tot}');
    set(gca, 'xticklabel', '');
    set(gca, 'ytick', [0.92:0.02:1]);
    set(gca, 'Position', [0.1, 0.65, 0.5, 0.3]);
    
    
    
    subplot(3,1,2);
    [yaxes,h1,h2] = plotyy(tt(2:end-1), dmdt/1e4, tt_orb, rr, 'plot', 'plot');
    set(yaxes(1), 'ylim', [-7, 1])
    y1ticks = -6:2:0;
    set(yaxes(1), 'ytick', y1ticks);
%     set(yaxes(1), 'yticklabel',sprintf('%.0e|',y1ticks))
%     set(yaxes(1), 'yticklabel', {'-6x10^4';'-4x10^4';'-2x10^4';'0'});
    set(yaxes(1), 'ycolor', 'k');
    set(h1, 'color', 'k', 'linewidth', 1.5);
    y2ticks = 15:5:30;
    set(yaxes(2), 'ylim', [12.5, 32.5]);
    set(yaxes(2), 'ytick', y2ticks);
    set(yaxes(2), 'yticklabel', y2ticks);
    set(yaxes(2), 'ycolor', 'k');
    set(h2, 'color', 'r', 'linestyle', '-');
    set(yaxes(1), 'xticklabel', '');    
    set(yaxes(2), 'xticklabel', '');    
    set(get(yaxes(1),'ylabel'), 'string', 'M_{enc} (10^4 M   Gyr^{-1})');
    set(get(yaxes(2),'ylabel'), 'string', 'r (kpc)');
%     text(1, 0, '6x10^{-4}');
    text(-1, -1.8, '$_\odot$', 'interpreter', 'latex');
    text(-1.3, -6.8, '$\bullet$', 'interpreter', 'latex', 'fontsize', 5);
        
    set(gca, 'Position', [0.1, 0.451, 0.5, 0.2]);
    
    subplot(3,1,3);
    dat = textread('seed1_smooth_stream_lengths.dat');
    plot(dat(:,1), dat(:,2), 'k-');
    hold on;
    plot(4.96*[1,1], [0,100], 'r-');
    plot(5.2*[1,1], [0,100], 'b-');
    plot(7.78*[1,1], [0,100], 'r-');
    plot(8.02*[1,1], [0,100], 'b-');
%     plot(9.68*[1,1], [0,100], 'r-');
%     plot(9.9*[1,1], [0,100], 'b-');
    hold off;
    axis([0 10 0 70]);
    xlabel('time (Gyr)');
    ylabel('length (kpc)');
    set(gca, 'Position', [0.1, 0.25, 0.5, 0.2]);
    
    
    if(PRINT_PLOT)
        print(gcf, '-depsc', 'massloss2.eps');
    end
    
%     [yaxes,h1,h2] = plotyy(ll, density, ll, sqrt(xx_fit(1:end-1).^2+yy_fit(1:end-1).^2), 'plot', 'plot');
%     pbaspect(yaxes(1), [3,1,1]);
%     pbaspect(yaxes(2), [3,1,1]);
%     xlabel('stream length (kpc)');
%     set(yaxes(1), 'xLim', [-30,40]);
%     set(yaxes(1), 'yLim', [0, 6e3]);
%     set(yaxes(2), 'xLim', [-30,40]);
%     set(yaxes(2), 'yLim', [15,35]);
%     set(yaxes(2), 'yTick', [15:5:35]);
% 
%     set(get(yaxes(1),'ylabel'), 'string', 'density (#/kpc)');
%     set(get(yaxes(2),'ylabel'), 'string', 'orbit (kpc)');
    
    
    
    
    
    return;
    
    
%     
%     subplot(3,1,2);
%     plot(tt(2:end-1), dmdt, 'k-');
%     axis([0 10 -7e4 2e4]);
%     set(gca, 'xticklabel', '');
%     set(gca, 'ytick', [-6e4:2e4:0]');
%     set(gca, 'yticklabel', {'-6e4'; '-4e4'; '-2e4'; '0'});
%     ylabel('dM_{enc}/ dt (M_0Gyr^{-1})');
%     set(gca, 'Position', [0.1, 0.501, 0.5, 0.15]);
%     
%     
%     
%     subplot(3,1,3);
%     plot(tt_orb, rr, 'k-');
% %     set(gca, 'ytick', [10:10:30]);
%     axis([0 10 13 32])
%     set(gca, 'Position', [0.1, 0.351, 0.5, 0.15]);
%     box on;
%     ylabel('r (kpc)');
%     xlabel('time (Gyr)');
%     
%     if(PRINT_PLOT)
%         print(gcf, '-depsc', 'massloss.eps');
%     end

    



end
